Materials & Properties: Thermal & Electrical Characteristics

This lecture gives an introduction to the basic physics of the electrical conductivity of metals, its temperature dependence and its limiting factors. We will then introduce the concept of surface resistance, of high relevance in accelerators for its link with beam impedance and for RF applications, including notions related to the anomalous skin effect. The surface resistance will help establishing a link to heat exchanges between bodies by radiation, and to the concept of emissivity. Thermal conductivity will then be introduced, discussing both its electron and phonon exchange components, and the relevant limiting factors.

==> Copper_ASE.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    178116,       3580]
NotebookOptionsPosition[    174889,       3527]
NotebookOutlinePosition[    175310,       3543]
CellTagsIndexPosition[    175267,       3540]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Calculation", " ", "of", " ", "normal", " ", "skin", " ", "effect", " ", 
    "and", " ", "anomalous", " ", "skin", " ", "effect", " ", "for", " ", 
    "copper"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"2010", " ", "-", " ", "2018"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"sergio", ".", 
    RowBox[{"calatroni", "@", "cern"}], ".", "ch"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"muzero", "=", 
     RowBox[{"4", "*", "Pi", "*", 
      RowBox[{"10", "^", 
       RowBox[{"-", "7"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"epsilonzero", "=", 
     RowBox[{"8.854", "*", 
      RowBox[{"10", "^", 
       RowBox[{"-", "12"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Valid", " ", "only", " ", "for", " ", "copper"}], ",", " ", 
     RowBox[{
      RowBox[{"based", " ", "on", " ", "rho", "*", "mfp"}], "=", 
      RowBox[{
       RowBox[{"6.6", "*", 
        RowBox[{"10", "^", 
         RowBox[{"-", "16"}]}], " ", "and", " ", "vf"}], "=", 
       RowBox[{"1.57", "*", 
        RowBox[{"10", "^", "6"}], " ", "in", " ", "MKS", " ", "units"}]}]}]}],
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rhoambient", "=", 
     RowBox[{"1.553", "*", 
      RowBox[{"10", "^", 
       RowBox[{"-", "8"}]}]}]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rhomfp", "=", 
     RowBox[{"6.6", "*", 
      RowBox[{"10", "^", 
       RowBox[{"-", "16"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vf", "=", 
     RowBox[{"1.57", "*", 
      RowBox[{"10", "^", "6"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"RRR", "=", "100"}], ";"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Calculation", " ", "of", " ", "copper", " ", "resistivity"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"rho", "[", 
      RowBox[{"T_", ",", "RRR_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"rho0", ",", "rhoi", ",", "rhoi0", ",", "\[IndentingNewLine]", 
         RowBox[{"P1", " ", "=", 
          RowBox[{"1.1710", "*", 
           RowBox[{"10", "^", 
            RowBox[{"-", "17"}]}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"P2", " ", "=", "4.49"}], ",", "\[IndentingNewLine]", 
         RowBox[{"P3", " ", "=", 
          RowBox[{"3.8410", "*", 
           RowBox[{"10", "^", "10"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"P4", "=", 
          RowBox[{"-", "1.14"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"P5", " ", "=", "50"}], ",", "\[IndentingNewLine]", 
         RowBox[{"P6", " ", "=", "6.428"}], ",", "\[IndentingNewLine]", 
         RowBox[{"P7", "=", " ", "0.4531"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"rho0", "=", 
         RowBox[{"rhoambient", "/", "RRR"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"rhoi", "=", 
         RowBox[{"P1", "*", 
          RowBox[{
           RowBox[{"T", "^", "P2"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"P1", "*", "P3", "*", 
              RowBox[{"T", "^", 
               RowBox[{"(", 
                RowBox[{"P2", "+", "P4"}], ")"}]}], "*", 
              RowBox[{"Exp", "[", 
               RowBox[{"-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"P5", "/", "T"}], ")"}], "^", "P6"}]}], "]"}]}]}], 
            ")"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"rhoi0", "=", 
         RowBox[{"P7", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"rho0", "*", "rhoi"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"rho0", "+", "rhoi"}], ")"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"rho0", "+", "rhoi", "+", "rhoi0"}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Calculating", " ", "for", " ", "P"}], " ", "=", " ", 
     RowBox[{
     "1", " ", "specular", " ", "reflection", " ", "from", " ", "Reuter", " ",
       "Sondheimer", " ", "Proc", " ", "Roy", " ", "Soc", " ", "A195", " ", 
      RowBox[{"(", "1948", ")"}], " ", "336"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EffeZero", "[", "alpha_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "/", "Pi"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", "^", "2"}], "+", 
            RowBox[{"I", "*", "alpha", "*", 
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"1", "/", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"I", "*", "t"}], ")"}], "^", "3"}]}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "I", "*", "t"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"I", "*", "t"}], ")"}], "^", "2"}]}], ")"}], "*", 
                  RowBox[{"Log", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"I", "*", "t"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"I", "*", "t"}]}], ")"}]}], "]"}]}]}], ")"}]}], 
              "]"}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", "^", "2"}], "+", 
            RowBox[{"I", "*", "alpha", "*", 
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"1", "/", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"I", "*", "t"}], ")"}], "^", "3"}]}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "I", "*", "t"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"I", "*", "t"}], ")"}], "^", "2"}]}], ")"}], "*", 
                  RowBox[{"Log", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"I", "*", "t"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"I", "*", "t"}]}], ")"}]}], "]"}]}]}], ")"}]}], 
              "]"}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "1", ",", "Infinity"}], "}"}]}], "]"}]}], 
      ")"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ZMKS", "[", 
      RowBox[{"rho_", ",", "frequency_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "mfp", ",", " ", "omega", ",", " ", "delta", ",", "alpha", ",", 
         "nelec", ",", "vfCGS", ",", "massCGS", ",", "lightCGS", ",", 
         "elecCGS", ",", "nCGS", ",", "Avalue", ",", "ZCGS"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"Valid", " ", "only", " ", "for", " ", "copper"}], ",", " ", 
         RowBox[{
          RowBox[{"based", " ", "on", " ", "mfp"}], "=", 
          RowBox[{
           RowBox[{"6.6", "*", 
            RowBox[{
             RowBox[{"10", "^", 
              RowBox[{"-", "16"}]}], " ", "/", " ", "rho"}], " ", "and", " ", 
            "vf"}], "=", 
           RowBox[{"1.57", "*", 
            RowBox[{"10", "^", "6"}], " ", "in", " ", "MKS", " ", 
            "units"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"mfp", "=", 
         RowBox[{"rhomfp", " ", "/", " ", "rho"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"omega", "=", 
         RowBox[{"frequency", "*", "2", "*", "Pi"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"delta", "=", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"rho", "/", "muzero"}], "/", "omega"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"alpha", "=", 
         RowBox[{"1.5", "*", 
          RowBox[{
           RowBox[{"mfp", "^", "2"}], "/", 
           RowBox[{"delta", "^", "2"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"nelec", "=", 
         RowBox[{"9.11", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "31"}]}], "*", 
          RowBox[{"vf", "/", 
           RowBox[{"(", 
            RowBox[{"rho", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1.6", "*", 
                RowBox[{"10", "^", 
                 RowBox[{"-", "19"}]}]}], ")"}], "^", "2"}], "*", "mfp"}], 
            ")"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"Units", " ", "below", " ", "here", " ", "are", " ", "cgs"}],
          " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"vfCGS", "=", 
         RowBox[{"vf", "*", "100"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"massCGS", "=", 
         RowBox[{"9.11", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "28"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"lightCGS", "=", 
         RowBox[{"2.99792458", "*", 
          RowBox[{"10", "^", "10"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"elecCGS", "=", 
         RowBox[{"4.803", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "10"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"nCGS", "=", 
         RowBox[{"nelec", "/", 
          RowBox[{"10", "^", "6"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Avalue", "=", 
         RowBox[{
          RowBox[{"Sqrt", "[", "6", "]"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Pi", "*", 
             RowBox[{
              RowBox[{"omega", "/", "elecCGS"}], "/", "lightCGS"}]}], ")"}], 
           "^", 
           RowBox[{"(", 
            RowBox[{"2", "/", "3"}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"massCGS", "*", 
             RowBox[{
              RowBox[{"vfCGS", "/", "3"}], "/", "nCGS"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "3"}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"ZCGS", "=", 
         RowBox[{
          RowBox[{"-", "I"}], "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"8", "/", "3"}], "]"}], "*", "Avalue", "*", 
          RowBox[{"alpha", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "3"}], ")"}]}], "*", 
          RowBox[{"EffeZero", "[", "alpha", "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"conversion", " ", "to", " ", "MKS"}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"ZCGS", "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"4", "*", "Pi", "*", "epsilonzero"}], "]"}]}], "]"}], 
        ";"}]}], " ", "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Formula", " ", "from", " ", 
      RowBox[{"E", ".", "Drexler"}]}], ",", 
     RowBox[{"N", ".", "Simon"}], ",", 
     RowBox[{"and", " ", 
      RowBox[{"R", ".", "Reed"}]}], ",", 
     RowBox[{
      RowBox[{"\[OpenCurlyDoubleQuote]", 
       RowBox[{
        RowBox[{
        "Properties", " ", "of", " ", "copper", " ", "and", " ", "copper", 
         " ", "alloys", " ", "at", " ", "cryogenic", " ", "temperatures"}], 
        ","}], "\[CloseCurlyDoubleQuote]"}], " ", "NIST"}], ",", 
     RowBox[{"Chapter", " ", "8"}], ",", 
     RowBox[{"Tech", ".", "Rep", "."}], ",", "1992."}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Not", " ", "valid", " ", "for", " ", "B"}], "=", 
     RowBox[{
      RowBox[{"0", " ", "!!"}], "!"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Magnetorho", "[", 
      RowBox[{"T_", ",", "RRR_", ",", "B_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"rhozero", ",", "S", ",", "formula"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"rhozero", "=", 
         RowBox[{"rho", "[", 
          RowBox[{"T", ",", "RRR"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"S", "=", 
         RowBox[{"rhoambient", "/", "rhozero"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"formula", "=", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2.662"}], "+", 
            RowBox[{"0.3168", "*", 
             RowBox[{"Log", "[", 
              RowBox[{"10", ",", 
               RowBox[{"B", "*", "S"}]}], "]"}]}], "+", 
            RowBox[{"0.6629", "*", 
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{"10", ",", 
                RowBox[{"B", "*", "S"}]}], "]"}], "^", "2"}]}], "-", 
            RowBox[{"0.1839", "*", 
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{"10", ",", 
                RowBox[{"B", "*", "S"}]}], "]"}], "^", "3"}]}], "+", 
            RowBox[{"0.01827", "*", 
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{"10", ",", 
                RowBox[{"B", "*", "S"}]}], "]"}], "^", "4"}]}]}], ")"}]}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"rhozero", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", "formula"}], ")"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Other", " ", "useful", " ", "formulas"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Zsnormal", "[", 
      RowBox[{"rho_", ",", "frequency_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "I"}], ")"}], "*", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Pi", "*", "frequency", "*", "muzero", "*", "rho"}], "]"}]}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Pendepth", "[", 
      RowBox[{"rho_", ",", "frequency_"}], "]"}], ":=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", "*", 
       RowBox[{"rho", "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "Pi", "*", "frequency", "*", "muzero"}], ")"}]}]}],
       "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"asymptotic", " ", "limit", " ", "of", " ", 
     RowBox[{"ASE", ".", " ", "Factor"}], " ", 
     RowBox[{"8", "/", "9"}], " ", "is", " ", "for", " ", "specular", " ", 
     "reflection"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Rinfinity", "[", "frequency_", "]"}], ":=", 
     RowBox[{
      RowBox[{"8", "/", "9"}], "*", 
      RowBox[{
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"16", "*", "Pi"}], ")"}]}], "*", "rhomfp", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "*", "Pi", "*", "frequency"}], ")"}], "^", "2"}], "*", 
         RowBox[{"muzero", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "3"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Simplified", " ", "magnetoresistivity", " ", "formula", " ", "from", 
      " ", "lhc"}], "-", "project", "-", "report", "-", "307"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"rhoB", "[", 
       RowBox[{"T_", ",", "RRR_", ",", "B_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"rho", "[", 
        RowBox[{"T", ",", "RRR"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1.055", "*", 
             RowBox[{"Log", "[", 
              RowBox[{"10", ",", 
               RowBox[{"B", "*", "RRR"}]}], "]"}]}], "-", "2.69"}], ")"}]}]}],
         ")"}]}]}], ";"}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Simplified", " ", "ASE", " ", "formula", " ", "from", " ", "LHC", " ", 
     "project", " ", "note", " ", "2", " ", "by", " ", 
     RowBox[{"F", ".", " ", "Ruggiero"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Alpha", " ", "should", " ", "be"}], " ", "\[GreaterEqual]", " ", 
     RowBox[{
     "3", " ", "to", " ", "be", " ", "in", " ", "ASE", " ", "regime", " ", 
      "and", " ", "for", " ", "the", " ", "simplified", " ", "model", " ", 
      "to", " ", "be", " ", "valid"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Alpha", "[", 
       RowBox[{"rho_", ",", "frequency_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"rhomfp", "/", " ", "rho"}], "/", 
          RowBox[{"Pendepth", "[", 
           RowBox[{"rho", ",", "frequency"}], "]"}]}], ")"}], "^", "2"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Rsanomalous", "[", 
       RowBox[{"rho_", ",", "frequency_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Rinfinity", "[", "frequency", "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"1.157", "*", 
          RowBox[{
           RowBox[{"Alpha", "[", 
            RowBox[{"rho", ",", "frequency"}], "]"}], "^", 
           RowBox[{"-", "0.276"}]}]}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.49058631694738*^9, 3.49058641632238*^9}, {
   3.490602688667115*^9, 3.490602695042115*^9}, {3.49060275615149*^9, 
   3.490602797979615*^9}, {3.49060294040149*^9, 3.49060295502649*^9}, {
   3.49060299665149*^9, 3.49060305399524*^9}, {3.490609999885865*^9, 
   3.49061006037024*^9}, {3.49061010912024*^9, 3.49061029571399*^9}, {
   3.490610331448365*^9, 3.49061035587024*^9}, {3.49061042327649*^9, 
   3.49061048496399*^9}, 3.49061118408899*^9, {3.49061510540149*^9, 
   3.49061528755774*^9}, {3.490615322042115*^9, 3.490615330729615*^9}, {
   3.49061564946399*^9, 3.490615670073365*^9}, {3.494151740183361*^9, 
   3.494151818120861*^9}, {3.494152145417736*^9, 3.494152170761486*^9}, {
   3.494152213245861*^9, 3.494152341464611*^9}, {3.494152399886486*^9, 
   3.494152404152111*^9}, {3.494152473355236*^9, 3.494152542245861*^9}, {
   3.494152584823986*^9, 3.494152870323986*^9}, {3.494152991089611*^9, 
   3.494153009339611*^9}, {3.494153368448986*^9, 3.494153378073986*^9}, {
   3.494153921120861*^9, 3.494153994292736*^9}, {3.494154024745861*^9, 
   3.494154033277111*^9}, {3.494154079402111*^9, 3.494154081652111*^9}, {
   3.494154263542736*^9, 3.494154330948986*^9}, {3.494155436792736*^9, 
   3.494155469902111*^9}, {3.494155646636486*^9, 3.494155654933361*^9}, {
   3.494155735542736*^9, 3.494155758089611*^9}, {3.494155807183361*^9, 
   3.494156004120861*^9}, {3.494156041042736*^9, 3.494156082183361*^9}, {
   3.494156537448986*^9, 3.494156668105236*^9}, 3.494157103745861*^9, 
   3.494158393183361*^9, {3.494158423464611*^9, 3.494158432527111*^9}, 
   3.494158489292736*^9, {3.4942332338143435`*^9, 3.494233260533949*^9}, {
   3.494233304238472*^9, 3.4942333336456633`*^9}, {3.4942342382214837`*^9, 
   3.4942342515344095`*^9}, {3.494234610388102*^9, 3.4942346246040306`*^9}, {
   3.49432339690627*^9, 3.494323397390661*^9}, {3.4963937175199385`*^9, 
   3.496393744520975*^9}, {3.514636629037123*^9, 3.514636633459196*^9}, {
   3.5146373354125175`*^9, 3.5146373358812885`*^9}, {3.59956264065455*^9, 
   3.5995626408945503`*^9}, {3.59956276480655*^9, 3.59956277859755*^9}, 
   3.59956285386355*^9, {3.59956288604255*^9, 3.59956289953755*^9}, {
   3.5995631194275503`*^9, 3.5995631808685503`*^9}, 3.5995635178000865`*^9, 
   3.5995635595932655`*^9, 3.5995637779725485`*^9, {3.5995638270575485`*^9, 
   3.5995638388005486`*^9}, {3.599565725489298*^9, 3.5995657265865173`*^9}, {
   3.599566470318897*^9, 3.599566476381503*^9}, {3.5995665724271064`*^9, 
   3.59956662977184*^9}, {3.5995666821180744`*^9, 3.5995667275836205`*^9}, {
   3.599569023849726*^9, 3.5995690242807264`*^9}, {3.5998044547988853`*^9, 
   3.5998044859168854`*^9}, {3.5998054848735714`*^9, 3.599805517305328*^9}, {
   3.5998055607659817`*^9, 3.5998056200380535`*^9}, {3.5998056866678934`*^9, 
   3.5998057005878935`*^9}, {3.6000724320809455`*^9, 
   3.6000724574869456`*^9}, {3.6000725968299456`*^9, 
   3.6000725980139456`*^9}, {3.6000726951599455`*^9, 
   3.6000726960719457`*^9}, {3.6000727507249455`*^9, 
   3.6000727612519455`*^9}, {3.6000727928899455`*^9, 
   3.6000727942019453`*^9}, {3.6000728821409454`*^9, 
   3.6000729057549458`*^9}, {3.635056613493904*^9, 3.6350566139617033`*^9}, {
   3.641179526910071*^9, 3.641179528822071*^9}, {3.641181986971326*^9, 
   3.6411820134225073`*^9}, {3.6411821012611866`*^9, 3.64118213870795*^9}, {
   3.702893652208982*^9, 3.7028937597264547`*^9}, 3.702893802019478*^9, {
   3.7028938684541655`*^9, 3.7028938997283373`*^9}, {3.702893935832345*^9, 
   3.7028939438410616`*^9}, {3.750404563881399*^9, 3.7504045781009893`*^9}, {
   3.7504046208379164`*^9, 3.7504046625591307`*^9}, {3.7504047471266456`*^9, 
   3.750404771456211*^9}, {3.7504050458628573`*^9, 3.7504050898964376`*^9}, {
   3.750405129336033*^9, 3.7504051577906666`*^9}, {3.7504052160750055`*^9, 
   3.7504054048073206`*^9}, {3.7504058359044137`*^9, 
   3.7504059351828833`*^9}, {3.75040625327957*^9, 3.7504062634363737`*^9}, {
   3.7504063037197423`*^9, 3.7504063178454947`*^9}, {3.7504063666293287`*^9, 
   3.750406416741357*^9}, {3.7504065245284457`*^9, 3.750406527294237*^9}, {
   3.7655182451491194`*^9, 3.7655184373480234`*^9}, {3.765518487397623*^9, 
   3.7655184946636314`*^9}, {3.765518888435384*^9, 3.7655189283440056`*^9}, {
   3.765519181249634*^9, 3.7655191903595467`*^9}, {3.7655192663640556`*^9, 
   3.76551937271412*^9}, 3.7784921148499155`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"d787fa14-279f-4073-a472-fd9ad03a7060"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"T", "=", "4.2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RRR", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B", "=", "8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Freq", "=", 
    RowBox[{"1", "*", 
     RowBox[{"10", "^", "9"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"rr", "=", 
  RowBox[{"rho", "[", 
   RowBox[{"T", ",", "RRR"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mr", "=", 
   RowBox[{"Magnetorho", "[", 
    RowBox[{"T", ",", "RRR", ",", "B"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"ZMKS", "[", 
  RowBox[{"rr", ",", 
   RowBox[{"1", "*", 
    RowBox[{"10", "^", "9"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZMKS", "[", 
   RowBox[{"mr", ",", 
    RowBox[{"1", "*", 
     RowBox[{"10", "^", "9"}]}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Zsnormal", "[", 
  RowBox[{"rr", ",", "Freq"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Zsnormal", "[", 
  RowBox[{"mr", ",", "Freq"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.750406015437643*^9, 3.7504062243717885`*^9}, {
  3.7504063308461847`*^9, 3.750406360378997*^9}, {3.750406564983974*^9, 
  3.750406579500459*^9}, {3.75040667480299*^9, 3.7504066936478577`*^9}, {
  3.7504122122847853`*^9, 3.7504122368799953`*^9}, {3.750412276944871*^9, 
  3.750412349121029*^9}, {3.750412390326597*^9, 3.750412390717246*^9}, {
  3.750412596557001*^9, 3.750412597291415*^9}, {3.7540298520257807`*^9, 
  3.754029857447979*^9}, {3.7540299658293047`*^9, 3.754030025410885*^9}, {
  3.7540300632566032`*^9, 3.7540301354980307`*^9}, {3.754030171708482*^9, 
  3.754030172130378*^9}, {3.7540302095385756`*^9, 3.7540302414933634`*^9}, {
  3.765518950829714*^9, 3.765519159185824*^9}, {3.765519200469524*^9, 
  3.7655192012195663`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"3947c7ba-59bf-44ed-8f90-b3264760743d"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"8.217368240115168`*^6\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,30,15,
   28068238059526927772,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.778492197450003*^9, 3.7784922726251564`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"eb8d4d4f-4d59-4f30-a111-4f55ce898b78"],

Cell[BoxData["1.5531069634231333`*^-10"], "Output",
 CellChangeTimes->{{3.750406026969575*^9, 3.7504061152716885`*^9}, {
   3.7504061616806912`*^9, 3.7504062254499674`*^9}, {3.7504063381121902`*^9, 
   3.7504063611602864`*^9}, {3.7504065701717787`*^9, 
   3.7504065805786448`*^9}, {3.750406676053059*^9, 3.75040669611675*^9}, {
   3.7504122017685328`*^9, 3.7504122382706995`*^9}, {3.750412279351261*^9, 
   3.750412350011704*^9}, 3.750412391654799*^9, 3.7504125983070917`*^9, 
   3.7540298586824183`*^9, {3.754030001612643*^9, 3.7540300282860327`*^9}, 
   3.7540300649598165`*^9, {3.754030107246554*^9, 3.7540301369043493`*^9}, 
   3.7540301732866845`*^9, {3.7540302379775534`*^9, 3.7540302427746787`*^9}, 
   3.7655185099456897`*^9, {3.7655189777219315`*^9, 3.7655190049110436`*^9}, {
   3.7655190942444687`*^9, 3.7655191297465754`*^9}, 3.7655191603890176`*^9, 
   3.7655192031884317`*^9, 3.7655194146072254`*^9, 3.7784921975502586`*^9, 
   3.7784922726316605`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"b9c219b6-e047-4a4d-8f1b-a81cedb22982"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"8.217368240115168`*^6\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,31,16,
   28068238059526927772,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.778492197450003*^9, 3.7784922726316605`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"2398533a-7854-48c4-ad07-8e90589ebd5a"],

Cell[BoxData["8.375965637613319`*^-10"], "Output",
 CellChangeTimes->{{3.750406026969575*^9, 3.7504061152716885`*^9}, {
   3.7504061616806912`*^9, 3.7504062254499674`*^9}, {3.7504063381121902`*^9, 
   3.7504063611602864`*^9}, {3.7504065701717787`*^9, 
   3.7504065805786448`*^9}, {3.750406676053059*^9, 3.75040669611675*^9}, {
   3.7504122017685328`*^9, 3.7504122382706995`*^9}, {3.750412279351261*^9, 
   3.750412350011704*^9}, 3.750412391654799*^9, 3.7504125983070917`*^9, 
   3.7540298586824183`*^9, {3.754030001612643*^9, 3.7540300282860327`*^9}, 
   3.7540300649598165`*^9, {3.754030107246554*^9, 3.7540301369043493`*^9}, 
   3.7540301732866845`*^9, {3.7540302379775534`*^9, 3.7540302427746787`*^9}, 
   3.7655185099456897`*^9, {3.7655189777219315`*^9, 3.7655190049110436`*^9}, {
   3.7655190942444687`*^9, 3.7655191297465754`*^9}, 3.7655191603890176`*^9, 
   3.7655192031884317`*^9, 3.7655194146072254`*^9, 3.7784921975502586`*^9, 
   3.7784922726472893`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"ee4c6e5f-78ca-4e3c-8221-044f4ec4f26b"],

Cell[BoxData[
 RowBox[{"0.0011482696673927376`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.0018291080672235634`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.750406026969575*^9, 3.7504061152716885`*^9}, {
   3.7504061616806912`*^9, 3.7504062254499674`*^9}, {3.7504063381121902`*^9, 
   3.7504063611602864`*^9}, {3.7504065701717787`*^9, 
   3.7504065805786448`*^9}, {3.750406676053059*^9, 3.75040669611675*^9}, {
   3.7504122017685328`*^9, 3.7504122382706995`*^9}, {3.750412279351261*^9, 
   3.750412350011704*^9}, 3.750412391654799*^9, 3.7504125983070917`*^9, 
   3.7540298586824183`*^9, {3.754030001612643*^9, 3.7540300282860327`*^9}, 
   3.7540300649598165`*^9, {3.754030107246554*^9, 3.7540301369043493`*^9}, 
   3.7540301732866845`*^9, {3.7540302379775534`*^9, 3.7540302427746787`*^9}, 
   3.7655185099456897`*^9, {3.7655189777219315`*^9, 3.7655190049110436`*^9}, {
   3.7655190942444687`*^9, 3.7655191297465754`*^9}, 3.7655191603890176`*^9, 
   3.7655192031884317`*^9, 3.7655194146072254`*^9, 3.7784921975502586`*^9, 
   3.7784922726472893`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"ff0db8f6-cbdb-4269-b7c5-d2bf063e41ef"],

Cell[BoxData[
 RowBox[{"0.001825779117791467`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.0022085364737321196`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.750406026969575*^9, 3.7504061152716885`*^9}, {
   3.7504061616806912`*^9, 3.7504062254499674`*^9}, {3.7504063381121902`*^9, 
   3.7504063611602864`*^9}, {3.7504065701717787`*^9, 
   3.7504065805786448`*^9}, {3.750406676053059*^9, 3.75040669611675*^9}, {
   3.7504122017685328`*^9, 3.7504122382706995`*^9}, {3.750412279351261*^9, 
   3.750412350011704*^9}, 3.750412391654799*^9, 3.7504125983070917`*^9, 
   3.7540298586824183`*^9, {3.754030001612643*^9, 3.7540300282860327`*^9}, 
   3.7540300649598165`*^9, {3.754030107246554*^9, 3.7540301369043493`*^9}, 
   3.7540301732866845`*^9, {3.7540302379775534`*^9, 3.7540302427746787`*^9}, 
   3.7655185099456897`*^9, {3.7655189777219315`*^9, 3.7655190049110436`*^9}, {
   3.7655190942444687`*^9, 3.7655191297465754`*^9}, 3.7655191603890176`*^9, 
   3.7655192031884317`*^9, 3.7655194146072254`*^9, 3.7784921975502586`*^9, 
   3.7784922726472893`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"174662ce-c15d-47f3-a73a-b37f66589afa"],

Cell[BoxData[
 RowBox[{"0.0007830338772125631`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.0007830338772125631`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.750406026969575*^9, 3.7504061152716885`*^9}, {
   3.7504061616806912`*^9, 3.7504062254499674`*^9}, {3.7504063381121902`*^9, 
   3.7504063611602864`*^9}, {3.7504065701717787`*^9, 
   3.7504065805786448`*^9}, {3.750406676053059*^9, 3.75040669611675*^9}, {
   3.7504122017685328`*^9, 3.7504122382706995`*^9}, {3.750412279351261*^9, 
   3.750412350011704*^9}, 3.750412391654799*^9, 3.7504125983070917`*^9, 
   3.7540298586824183`*^9, {3.754030001612643*^9, 3.7540300282860327`*^9}, 
   3.7540300649598165`*^9, {3.754030107246554*^9, 3.7540301369043493`*^9}, 
   3.7540301732866845`*^9, {3.7540302379775534`*^9, 3.7540302427746787`*^9}, 
   3.7655185099456897`*^9, {3.7655189777219315`*^9, 3.7655190049110436`*^9}, {
   3.7655190942444687`*^9, 3.7655191297465754`*^9}, 3.7655191603890176`*^9, 
   3.7655192031884317`*^9, 3.7655194146072254`*^9, 3.7784921975502586`*^9, 
   3.7784922726472893`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"b7a2714c-6aed-45c0-a12b-4ca4f1123b6f"],

Cell[BoxData[
 RowBox[{"0.0018184330322600461`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.0018184330322600461`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.750406026969575*^9, 3.7504061152716885`*^9}, {
   3.7504061616806912`*^9, 3.7504062254499674`*^9}, {3.7504063381121902`*^9, 
   3.7504063611602864`*^9}, {3.7504065701717787`*^9, 
   3.7504065805786448`*^9}, {3.750406676053059*^9, 3.75040669611675*^9}, {
   3.7504122017685328`*^9, 3.7504122382706995`*^9}, {3.750412279351261*^9, 
   3.750412350011704*^9}, 3.750412391654799*^9, 3.7504125983070917`*^9, 
   3.7540298586824183`*^9, {3.754030001612643*^9, 3.7540300282860327`*^9}, 
   3.7540300649598165`*^9, {3.754030107246554*^9, 3.7540301369043493`*^9}, 
   3.7540301732866845`*^9, {3.7540302379775534`*^9, 3.7540302427746787`*^9}, 
   3.7655185099456897`*^9, {3.7655189777219315`*^9, 3.7655190049110436`*^9}, {
   3.7655190942444687`*^9, 3.7655191297465754`*^9}, 3.7655191603890176`*^9, 
   3.7655192031884317`*^9, 3.7655194146072254`*^9, 3.7784921975502586`*^9, 
   3.7784922726472893`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"ced45fd1-8a94-4216-83c3-825a06c371a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ip", "=", "110"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Freq", "=", 
   RowBox[{"0.4", "*", 
    RowBox[{"10", "^", "9"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"plot1", "=", 
  RowBox[{"LogPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"ZMKS", "[", 
        RowBox[{
         RowBox[{"rho", "[", 
          RowBox[{"T", ",", "100"}], "]"}], ",", "Freq"}], "]"}], "]"}], ",", 
      RowBox[{"Re", "[", 
       RowBox[{"ZMKS", "[", 
        RowBox[{
         RowBox[{"rho", "[", 
          RowBox[{"T", ",", "50"}], "]"}], ",", "Freq"}], "]"}], "]"}], ",", 
      RowBox[{"Re", "[", 
       RowBox[{"ZMKS", "[", 
        RowBox[{
         RowBox[{"rho", "[", 
          RowBox[{"T", ",", "20"}], "]"}], ",", "Freq"}], "]"}], "]"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"T", ",", "10", ",", "300"}], "}"}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", "Medium", "]"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0.00005", ",", "0.01"}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", "18"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<Temperature [K]\>\"", ",", 
       "\"\<Surface resistance [\[CapitalOmega]]\>\"", ",", 
       "\"\<Frequency = 400 MHz, copper various RRR\>\"", ",", " ", 
       "\"\<Resistivity [Ohm.m]\>\""}], "}"}]}], " ", ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Red", ",", " ", 
         RowBox[{"Dashing", "[", "Small", "]"}], ",", "Thick"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Red", ",", " ", 
         RowBox[{"Dashing", "[", "Medium", "]"}], ",", "Thick"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Red", ",", " ", 
         RowBox[{"Dashing", "[", "Large", "]"}], ",", "Thick"}], "}"}]}], 
      "}"}]}], ",", 
    RowBox[{"GridLines", "\[Rule]", "None"}], ",", " ", 
    RowBox[{"ImagePadding", "\[Rule]", "ip"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "800"}], ",", 
    RowBox[{"Frame", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True", ",", "False"}], "}"}]}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Black", ",", "Red", ",", "Black", ",", "Black"}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.765518591996915*^9, 3.7655186052788754`*^9}, {
   3.7655186464685507`*^9, 3.7655186741575193`*^9}, {3.7655187378171406`*^9, 
   3.7655187398641253`*^9}, {3.7655187779600806`*^9, 
   3.7655187933984957`*^9}, {3.765519214204712*^9, 3.765519240503146*^9}, {
   3.765519454047064*^9, 3.7655194815330696`*^9}, {3.7655195141287527`*^9, 
   3.7655195467400637`*^9}, {3.778492584214332*^9, 3.7784926452491064`*^9}, {
   3.77849279607645*^9, 3.778492901993308*^9}, {3.7784929929642367`*^9, 
   3.7784929950006475`*^9}, {3.778493087624591*^9, 3.778493088495673*^9}, {
   3.778493339005813*^9, 3.778493421540169*^9}, {3.778493715718846*^9, 
   3.778493743722446*^9}, {3.7784938123908434`*^9, 3.778493812722875*^9}, {
   3.778493855355262*^9, 3.7784938773745737`*^9}, {3.778493951279538*^9, 
   3.7784939514644237`*^9}, 3.7784940676497993`*^9, {3.7784941035115967`*^9, 
   3.778494123447215*^9}, {3.7784942888091755`*^9, 3.7784942918327312`*^9}, {
   3.7784943829403467`*^9, 3.778494383588767*^9}, {3.778496191515526*^9, 
   3.7784962178844786`*^9}, {3.778496264976842*^9, 3.7784962657789764`*^9}, {
   3.779423513142012*^9, 3.7794235371882467`*^9}, {3.7794236028114967`*^9, 
   3.779423611858135*^9}, {3.7794236768876505`*^9, 3.7794236771064014`*^9}, {
   3.779423725136368*^9, 3.7794237279019175`*^9}, {3.7794238687731953`*^9, 
   3.7794239013817167`*^9}, {3.7794239765828667`*^9, 3.779423979942156*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"47de8bd6-d444-4812-9e55-4da52474aab6"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"30997.43995147493`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,44,41,
   28074490292360147035,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.778493959616516*^9, 3.7784940689531784`*^9, {3.778494104745985*^9, 
   3.7784941273730645`*^9}, 3.778494309193963*^9, 3.7784943846760054`*^9, 
   3.7784959816938653`*^9, {3.7784961923020086`*^9, 3.778496218956113*^9}, 
   3.7784962661800256`*^9, {3.7794235173918962`*^9, 3.7794235418131227`*^9}, 
   3.7794236134205894`*^9, 3.7794236782313643`*^9, 3.7794237289175143`*^9, {
   3.7794239608957777`*^9, 3.7794239808483787`*^9}},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"1264c653-d389-4449-8cce-b767ff3f46ff"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"30997.43995147493`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,44,42,
   28074490292360147035,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.778493959616516*^9, 3.7784940689531784`*^9, {3.778494104745985*^9, 
   3.7784941273730645`*^9}, 3.778494309193963*^9, 3.7784943846760054`*^9, 
   3.7784959816938653`*^9, {3.7784961923020086`*^9, 3.778496218956113*^9}, 
   3.7784962661800256`*^9, {3.7794235173918962`*^9, 3.7794235418131227`*^9}, 
   3.7794236134205894`*^9, 3.7794236782313643`*^9, 3.7794237289175143`*^9, {
   3.7794239608957777`*^9, 3.7794239808952527`*^9}},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"71509cb8-8c81-4937-b65e-4f06a9e37dcd"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"30997.43995147493`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,44,43,
   28074490292360147035,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.778493959616516*^9, 3.7784940689531784`*^9, {3.778494104745985*^9, 
   3.7784941273730645`*^9}, 3.778494309193963*^9, 3.7784943846760054`*^9, 
   3.7784959816938653`*^9, {3.7784961923020086`*^9, 3.778496218956113*^9}, 
   3.7784962661800256`*^9, {3.7794235173918962`*^9, 3.7794235418131227`*^9}, 
   3.7794236134205894`*^9, 3.7794236782313643`*^9, 3.7794237289175143`*^9, {
   3.7794239608957777`*^9, 3.7794239809733753`*^9}},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"8f053d7e-dd31-4d24-a4f0-79dfad27148c"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"munfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,44,44,28074490292360147035,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.778493959616516*^9, 3.7784940689531784`*^9, {3.778494104745985*^9, 
   3.7784941273730645`*^9}, 3.778494309193963*^9, 3.7784943846760054`*^9, 
   3.7784959816938653`*^9, {3.7784961923020086`*^9, 3.778496218956113*^9}, 
   3.7784962661800256`*^9, {3.7794235173918962`*^9, 3.7794235418131227`*^9}, 
   3.7794236134205894`*^9, 3.7794236782313643`*^9, 3.7794237289175143`*^9, {
   3.7794239608957777`*^9, 3.7794239809889994`*^9}},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"521b4c3e-6f72-4622-a12f-0b3d9cf99b35"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], Dashing[Small], 
      LineBox[CompressedData["
1:eJwV1Hk01VsbB3AkV1H3pjMYzq+Q2THkGDM9DonIFBG63MwzP5nSKA1XnShD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       "]]},
     Annotation[#, "Charting`Private`Tag$215586#1"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], Dashing[Medium], 
      LineBox[CompressedData["
1:eJwV1Hk01VsbB3Bczep2dYY4vxTXdAyRQ+gYHkMlQ7qHopMiQzhEfiKiEupe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       "]]},
     Annotation[#, "Charting`Private`Tag$215586#2"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], Dashing[Large], 
      LineBox[CompressedData["
1:eJwV1Hk41N8XB3CJUmq+xYxlPhFixpptxr6c0EqJbKHV2Mb+ESXqK6TIhLKE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       "]]},
     Annotation[#, "Charting`Private`Tag$215586#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, -9.903487552536127},
  AxesStyle->Directive[Medium],
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{True, False}, {True, True}},
  FrameLabel->{{
     FormBox["\"Surface resistance [\[CapitalOmega]]\"", TraditionalForm], 
     FormBox["\"Resistivity [Ohm.m]\"", TraditionalForm]}, {
     FormBox["\"Temperature [K]\"", TraditionalForm], 
     FormBox["\"Frequency = 400 MHz, copper various RRR\"", TraditionalForm]}},
  FrameStyle->{
    GrayLevel[0], 
    RGBColor[1, 0, 0], 
    GrayLevel[0], 
    GrayLevel[0]},
  FrameTicks->FrontEndValueCache[{{Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, 
      Charting`ScaledFrameTicks[{
       Identity, Identity}]}}, {{{{-9.903487552536127, 
        FormBox[
         TemplateBox[{"\[Times]", "\"\[Times]\"", "5.`", 
           TemplateBox[{"10", 
             RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> 
            SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{"\[Times]", "\"\[Times]\"", "1.`", 
           TemplateBox[{"10", 
             RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
            SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{"\[Times]", "\"\[Times]\"", "5.`", 
           TemplateBox[{"10", 
             RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
            SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-6.907755278982137, 
        FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.298317366548036, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.721165995742174, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.567015315914915, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.433483923290392, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.315700887634009, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-8.111728083308073, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.824046010856292, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.900422093749666, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.7333680090865, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-9.903487552536127, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.721165995742174, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.567015315914915, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.433483923290392, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.315700887634009, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-8.111728083308073, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.824046010856292, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.900422093749666, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.7333680090865, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {300., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-80., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-60., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-40., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-20., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {40., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {60., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {80., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {120., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {140., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {160., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {180., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {220., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {240., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {260., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {280., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {320., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {340., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {360., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {380., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->110,
  ImageSize->800,
  LabelStyle->18,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0., 
   299.9999940816327}, {-9.903487552536127, -4.605170185988091}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Quiet[
     Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }]], "Output",
 CellChangeTimes->{
  3.765518681267269*^9, 3.7655187430517936`*^9, 3.765518783522909*^9, {
   3.7655192185330925`*^9, 3.7655192445502615`*^9}, 3.7655194222014256`*^9, {
   3.765519459516139*^9, 3.765519486908389*^9}, {3.7655195377239037`*^9, 
   3.7655195501465206`*^9}, 3.778492281416684*^9, {3.7784925748274074`*^9, 
   3.7784926491436124`*^9}, {3.778492849771135*^9, 3.7784928868847814`*^9}, 
   3.7784929997506075`*^9, 3.7784931025319276`*^9, 3.7784934315350485`*^9, {
   3.778493720716243*^9, 3.778493748008091*^9}, 3.7784938186069818`*^9, {
   3.7784938684046526`*^9, 3.7784938819019227`*^9}, 3.7784939635485487`*^9, 
   3.778494073079297*^9, {3.7784941086714764`*^9, 3.778494131383216*^9}, 
   3.778494313103952*^9, 3.7784943890404787`*^9, 3.7784959856663566`*^9, {
   3.778496196265341*^9, 3.7784962228816824`*^9}, 3.778496270136918*^9, {
   3.779423521141797*^9, 3.779423545359902*^9}, 3.7794236170611167`*^9, 
   3.7794236818875165`*^9, 3.7794237326986647`*^9, {3.7794239646300535`*^9, 
   3.779423984598281*^9}},
 CellLabel->"Out[44]=",ExpressionUUID->"6dd632ae-2308-4dcc-87c7-2634750a0a3f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ip", "=", "110"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"plot2", "=", 
    RowBox[{"LogPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"rho", "[", 
         RowBox[{"T", ",", "100"}], "]"}], ",", 
        RowBox[{"rho", "[", 
         RowBox[{"T", ",", "50"}], "]"}], ",", 
        RowBox[{"rho", "[", 
         RowBox[{"T", ",", "20"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"T", ",", "10", ",", "300"}], "}"}], ",", 
      RowBox[{"AxesStyle", "\[Rule]", 
       RowBox[{"Directive", "[", "Medium", "]"}]}], ",", 
      RowBox[{"LabelStyle", "\[Rule]", "18"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "10"}]}]}], ",", 
         RowBox[{"2", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "8"}]}]}]}], "}"}]}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<Temperature [K]\>\"", ",", 
         "\"\<Surface resistance [\[CapitalOmega]]\>\"", ",", 
         "\"\<Frequency = 400 MHz, copper various RRR\>\"", ",", " ", 
         "\"\<Resistivity [Ohm.m]\>\""}], "}"}]}], " ", ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Blue", ",", " ", 
           RowBox[{"Dashing", "[", "Small", "]"}], ",", "Thick"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Blue", ",", " ", 
           RowBox[{"Dashing", "[", "Medium", "]"}], ",", "Thick"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"Blue", ",", " ", 
           RowBox[{"Dashing", "[", "Large", "]"}], ",", "Thick"}], "}"}]}], 
        "}"}]}], ",", 
      RowBox[{"GridLines", "->", "None"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", "ip"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "800"}], ",", 
      RowBox[{"Frame", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"False", ",", "False", ",", "False", ",", "True"}], "}"}]}], 
      ",", 
      RowBox[{"FrameTicks", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"False", ",", "All"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"False", ",", "False"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"FrameStyle", "\[Rule]", "Blue"}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<RRR=100\>\"", ",", "\"\<RRR=50\>\"", ",", "\"\<RRR=20\>\""}], 
        "}"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.778492921560603*^9, 3.7784929730966167`*^9}, {
   3.7784930927534122`*^9, 3.7784930941947975`*^9}, {3.778493459840747*^9, 
   3.7784935400214787`*^9}, {3.778493584037768*^9, 3.778493704859579*^9}, {
   3.778493753252836*^9, 3.7784937534911065`*^9}, {3.778493821367382*^9, 
   3.7784938216681557`*^9}, {3.7784938880399*^9, 3.7784939053469663`*^9}, {
   3.7784939556438694`*^9, 3.7784939558600016`*^9}, {3.7784940246381407`*^9, 
   3.778494053613448*^9}, {3.778494085981809*^9, 3.7784940931468987`*^9}, {
   3.778494135810258*^9, 3.7784941361956787`*^9}, 3.7784943063552885`*^9, {
   3.778494366944851*^9, 3.7784943719582343`*^9}, {3.77849534342623*^9, 
   3.7784953771799097`*^9}, {3.778495884682299*^9, 3.77849591797116*^9}, {
   3.778496173969404*^9, 3.778496254734326*^9}, {3.7794236403261256`*^9, 
   3.7794236676691494`*^9}, {3.779423911818941*^9, 3.7794239367714124`*^9}, {
   3.779423991019991*^9, 3.779423991488727*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"cfcdc9e3-cc98-4bc0-9c37-b468ed805660"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"30997.43995147493`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,46,45,
   28074490292360147035,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.778495378182572*^9, 3.7784959198449707`*^9, {3.778495966754399*^9, 
   3.778495989090939*^9}, {3.7784961757272525`*^9, 3.778496255505149*^9}, 
   3.7794235555940037`*^9, {3.779423658981876*^9, 3.779423669325351*^9}, 
   3.7794239381463747`*^9, 3.779423992238706*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"dc7aebb7-9650-40db-892e-f904120050c8"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"30997.43995147493`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,46,46,
   28074490292360147035,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.778495378182572*^9, 3.7784959198449707`*^9, {3.778495966754399*^9, 
   3.778495989090939*^9}, {3.7784961757272525`*^9, 3.778496255505149*^9}, 
   3.7794235555940037`*^9, {3.779423658981876*^9, 3.779423669325351*^9}, 
   3.7794239381463747`*^9, 3.779423992269959*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"debbb077-96cd-4665-b62d-ded7ab9613c1"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"30997.43995147493`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,46,47,
   28074490292360147035,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.778495378182572*^9, 3.7784959198449707`*^9, {3.778495966754399*^9, 
   3.778495989090939*^9}, {3.7784961757272525`*^9, 3.778496255505149*^9}, 
   3.7794235555940037`*^9, {3.779423658981876*^9, 3.779423669325351*^9}, 
   3.7794239381463747`*^9, 3.779423992348076*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"bb4daa31-e909-40f3-b563-18403d0adf00"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"munfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,46,48,28074490292360147035,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.778495378182572*^9, 3.7784959198449707`*^9, {3.778495966754399*^9, 
   3.778495989090939*^9}, {3.7784961757272525`*^9, 3.778496255505149*^9}, 
   3.7794235555940037`*^9, {3.779423658981876*^9, 3.779423669325351*^9}, 
   3.7794239381463747`*^9, 3.779423992348076*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"c13f521f-8cfb-4818-b460-f96da8b5137c"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Dashing[Small], 
          Thickness[Large]], 
         LineBox[CompressedData["
1:eJwV02s4lGsXB3BJJ0mFUklhMyOHmGdmHiZkOXSQaiQiRpIpOcbj3FCRIqUh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          "]]}, Annotation[#, "Charting`Private`Tag$248606#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Dashing[Medium], 
          Thickness[Large]], 
         LineBox[CompressedData["
1:eJwV1Hs81NkbB3CmEsKWFCJKM0YGme/M1yWDxyXdlM0lQps1REbKV6mMbMWq
xmWUSyvWJfJTRCJrV3I2K+VOJHcRyyaZtrWhsuf3x3md1/uP54/nOc/nbPY9
4exPk5KSysTn/3cIP+2plBQdeOcNv1F8Q6ILi+ZZIkM6tDcsXpPFvpY8eFrF
iw7B2lKSZdgVdXSGXiUdth+5DAtjJFrYUh7tFMyAkoOrvhnHVnh00Ks3nQGP
8tYfHsbe6LpA8BsYYDHSdqEXG2JsRsN1dOH0pVc7WrAvv2mDrFe6oOQQf+8B
9k+RYWp6MkxQFvomFWHfVVGdLeMwYafsY5t87Fb777LrE5mwjGWjkIqtcnv6
y7S9HoQ7iBmnsHUtk7rDKT14e/XX7wXYpt2ce1I5enBfPcfPF9tzhdBbZVEP
7K0Sf3PCzvGXq7Yo2wr/yvVeZWI/+FJ8vX5oK8wlvh7SxK5L/TbISUEfHsRZ
fViDPVF/Q50foA+d8clOi6MkMtDVPSvayIJiXaq+Edvq8XMnlb0sUPv077sa
bKeDx5lZZ1mQZ9zWdB+biq14WfaCBR2H6m6lYldN2JK9Vw1AN1+Y6YXdGDWh
wP/FAEiHg/sdsfvXi95MvzEASdFUEQ/7q0NHshQYQtodO39NbPv/HfnAnDOE
XS1X7vW8JlFHQGRpuO82aDJPCONh79/tqd2dvA3I8ukIBnazvpmYU78NIgYK
ZJSw38ydM/201hhit7DzB0dINPwrqfow3Biyz1s+DcfOukt38hMbQ30KvdYL
2ztj7eW1hcbw8QXHCLD7IiVzob3G0CeMDViJ3W1976URjw2VmUVrxcMkSjHO
VBpyZUNp/nXRCWznzXEOCcfZwCsZD3TCbqcdq3ybxQYvWSdXRezmenpaoTQB
N98fKLs4RKInezPddBoIGKTqXu0ZJNFFXlxCxzABfIeQ0U3YYBhRf+ETAYnE
W+7cAIlqlDzI4a0c2CidWpyFXdWxdl1mPAeYh5j3J/pJdOYJbd/e2xwwMp14
XoltUi6JWajhQHnQmGYsdnlK20eP9xyYNGw9qoNd4h7Xtc6ZCz/vfOdyoI9E
x3dFKNQHcWFFiq60BraB+TH7U9FccPRReTXWS6I7G3ZWdFZwQVzrtkhh5w/S
UsSqJAQtFryOfUWiDH6Ei9wgCTXx49HRL0l0fXVfw7qPJIRnMYR22KIac57O
KhPgyLn/TMM+qzpPtzA3gd/O5XpHdZPoYNOZueBUE3jwrONnQReJlDmn09v3
mYKrUPsvjU4SyY90KQ76mUKSWDDW0kEi6QTupSmhKXQoyUmisGcn/g6i3TUF
339m7YbaSdRyk+JxZcwgZdw0/1obia7QTg7feGwGfVmmZo3N+D8obXPJ7zaD
urLDw8HYZ7y3Pbs/bQblLs6XlbCPVs7cf77BHIa8nLr3N+F9DDp+aTHcHJhs
hmPdcxItdQQxjmzbDpc1Up5FPCVReK6/QDfHAq5qFqtq1eL3v3Ric22lBagL
C27kPiaRvt+5HvcWCwie7JWjYw/pJthdXbCAxs7tdYwaEu0ortCYduVB1yT3
B81qnP9fljWXyVmC/MSyVy8rSVTWnGtgGWYF793sZKLu4XmUFI12X7WCEYmb
z3AxifzED38KybECwWq7O9bYas7Pl+e0WMHa3bdkv9zF/fbMDtD0rKFk544V
gkKcn1HrhGcD1hBOdtmr5JFobnFmbmsegPLg9K7sGziPUbSzglIATsGdr61p
JJKhrZ8vrgb4pzU99ksqidbLWi5u6wKwZOmucU/B+6YSt0SusIEk+USjz0kk
Om3AlLUNsIEz7v5XvhGR6KP3EXVPli2wHPz+4AtJJKlpsxCV24Ga4adEuheJ
pFY+U7oudoAtXyOOqarj+U34+Y8V7gbXuMjG+k4umnHeJXlU7gjEbrNsWjIX
bXKwW2UlcgJf5ncuK725SD4w1HW50wHQF8KAFYOLEmcdg2oeO8PKTfydT+Y4
yLy26eZ2piuIOz64xrRwkH2vZoJ3iRtkzKlFH77NQb2V5xycNdwhffHSQE80
B7UOF/4+XeABkpaMngN8Dvprv9B9L8sTfmTYTiEHDkq6eKjifKoXsPqlU8uN
OChtSe6Fq9ZhSG+LqpRT5SBdm6dVS/HfAS/H7cmfNA5aFaB/n6noAw20xMyp
GQKlfWt3jd3uA8LR3q7BAQJNaIy6MWK/B+tbah+sW7AVgoSCvb6wx4BhcLaG
QMXDZ2IylvHhRDVPr6SUQD+69dw0rOJDikg9evYWgZQk2srKkX7wZ+dH2bFU
AnmHzASPEP6QsftbxUMiAnmuKdCTnveHQDJ2OjyKQMHupZLo6qPwdmmqzTuM
QHY/WGXNngyA9QUv1oQfI1Bjc2VRKRkIGUZLH1hHCLT+c0Wmx7tAmPdY0Pnb
jUCnW5dn8HOPgVFIm4S3j0AxTy0XkF8QDG9ZFa9tTyCPnM88WQ0BOMpFCKYs
CDSYnT+SOyIAkcsGtf0cAjEvdgYw0oPBIzTvh1gWrl/h/Fl+/3GoUr/O16YT
6FrpbxJb5RCIcfB64aJJIL7FnUa/5yGwsCivb7uOQOPTF5b3ik/ATFzVqjZF
AtVs6r7tvvUk/GTSsVAmQ6C31QbVpjEnodP6s892KQJJpj5J/T5xErKFR/P5
82zUJ3vFrNY2FOYVbIv1/mYjx/na8JnMUPjqIUMYv2OjtMjg8adfQ8F40sSh
f4KN6mb7d6h4UhCx6Rd9lddsxC0p+ljkRcFxz423F0bYKF8gzLM7TEH86snN
r7FjJzZIh/lQsGGhUKcEe9fAoUcdRykwk2uCXdjNDT2EOIwC5kud95HDbNSV
9UJbPoGCh0m1qycH2cjeO681N5ECpdw/XrZiP1QPO2+eRMGZJ1rZD7HTUpT7
A5MpuOfWbhKN7SE6kNaQToH4usYlLeyB020KPxZgJ05ddhvA/XGyqzULKZgN
XhnGw66ZDQmquEPB5CjlswU7S6D0bKyYAtEjY1tJPxv5fL8v2racglxri80J
2O1aG4m+CgoKP1RpncK2GZgeCa2kQFF8QcsLW8c93ir3Vwrulr6lb8VOVvF+
Z1ZNgdaeRNZq7OWdrMz2RxQcXTjL/bePjU6JF/cEPqZAyrHIegh73LFpfqkW
z6+Rvq8e+z8e7LBn
          "]]}, Annotation[#, "Charting`Private`Tag$248606#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Dashing[Large], 
          Thickness[Large]], 
         LineBox[CompressedData["
1:eJwV1Hk8VOsfB3BNKSKpLJUoGmMZYs4c+9K3IRVFJCRaUDSknCJb3ZLK0lBh
ynKliygKhZTtUddSSoRcW4TmtqAR+dnKfX5/PK/zer/OOa/X83y/n+er7HHC
4QhNRESkAK//P/09+XUiInQ4WDsWXjlNovOzRukx2nR4x+QXlmNfT+gNlNlP
hy8betufYhe/oKuql9IhV1JqogR7ZuPji3Z+qtDzb3/gA2zJCqf9ncmqMDJz
STsPW9FxhvCsV4UFqzXacrEhcstAkAoDTqgtHMnEvjL0FtL/YcCbb785ydi3
wk+tVl+sBh5LEn342Pdl5IVFbDX4+dY8NAG7yfLA7do4NXjRsPMQD1sme/jX
sKU6tJD2WuexGWbX2oModbBW+SsnHNugnf1AJEMdfup1S4Rgu4qGucnMqkPD
dldeAHbGEfFykyIN4Lf96XMY+9Gv/Bu1HzRgh/OO9e7YL5J2c+0kNeGD3bFy
F2xB7c01nt6a4Nhk8JcdthaDERyjyAQlZQ1FU2zzqpd2MjZM4BEpP/Sx7ZyO
q6UHM0HatPYeC5u6XPy+qJUJ7h+dyhnYZQKOXme0FtwejnZfjv3qnEDS8wn2
r3FCHLtbLmZoeEgLIs7JCWjYv61aEkRAG9iz/oM/p0hkmXPwh9qkNihp3mR2
Ybd4hxcEeejAKWnqTCq27Q7X9e0JOvAQDLVvYL/WNIxn1+rAxbWcwijsockQ
g6lVuqBwV0khELvvqZ58SZAurOUm+9tgp9+n23nF64J0jmoIYLulrrqyKlcX
3MQbrfWwu8LHJgM6dUHorAtK2O2bH7zfZMoCzY9VbiP/I1GibprUB0cWbGUH
R/djOyjHWvGOs+DzzIugVuxm2rHSb+ksQKIl8WXYr2vp/NwFBPTGrc/8A/u5
TdpelXoCFic2XRXBvmAay2vpI2Cf81fX75M4T9qhteenCGhpuNLdi10p5aLX
p8GGP0/fFD7FLmtZJZt2lQ1Vdyft/LHPPKftsslmg9lK2Vuu2PqPxyJnKtmw
sVg/1gr7ceLbCZfvbFhhVeCviP3QObZN1oGEkgm/5fU/SXR8e6hkLZcEUems
xEJsLaNjlqcvktClrlCZjH1v7bbid8UkxJm1j3Oxs3ppifHyehDmndIjhp3q
GbpHvFcPCMfqp6wJEt2Q7qqXndADA4+cT3LYMZVGpioS+lAiyH40O06iYPlp
uomRPgR2XtH6G9up8cykX5I+CG+wo3Zjr2QHJjfvMoDDn/M3OP0g0dL+tmW9
XgbAzdSeIrEX8MiIL2EGYN1K91yFLRSMc2n3DWD45WJh0xiJ3qRQpuRiQ/DS
vvwGsKNoJ/tuVhmCOaP9vZQQz4OCt3uy2g3hPeKfE3zH9XPTaSgcNoTP0dL5
ldhHS0cLX641AvuCmkQutiX3eMRskBH4S5tfqhol0XwLV/WgjjE05U7TbUdI
NHnuVbKvlTF8CKaeK2KPMjWlgt2NwVZT9Z/hYRL1XPoyeS3WGKp0vvlEYz8z
8ml4/q8xxJ5dLF7xjURBd474MjJMICc2PG7xV5yfiBPK1aUmoLFJ9kTTFxJp
eoV0OL8xgb60bpSE/YHBs4ieMYFOK4kSFeyt+cUKw46m4Js/0Kj3Gc+PJwtf
F4mbQeFAvBwISOR/a1mE9QYz8MnaVfL7E4kaQuQNB/XNQOvbxmcV2GGmzCwZ
LzMw8bwwro89UOMQfqbKDGwk6avoQyQqen1Hy+yUORhXKIX3f8T9eJg30B5t
DgG+yawkbK/4klv+GeZgRguz2IG92uHloow35lCxBEIL+nG9O4Q9NPXNIBLZ
Qj/dh+/vwGZeQ89myDRgzPX24PrNjk5qZAIka5+M1e3A8+AcLdi3AOC2XHZO
/XsSLabJTeeXA+y9tHDcHVtOzGxWpw3ASrxGNqod510mdl5PdAto9/MvvGsl
UaCWmhjHewtoZIsWbW4m0YTbwTWuTA7wG0cMQxtINNdHpaQacKD434TGyXoS
LfK8rNBrwYHy0/HRFLbMsQeKh9w4MF/Nj/KuIxE7cFb5KI8D7t0madv+xvOO
d1OT+s6BRzzRyP5qEo1VvjWJeWwBGxbsHg0txfu7rbB/psoCji589uBzCYmM
z3uHcl9ZwPpsozd7sSM482XWHy2gRXspsakY571+k77EckuI8+kv7ygiEdnM
073KtQTD1Hb28gf4vgzYqMYpbwUZk0JYl0kikSUNUjfircCjsPWBYhzOi8Dr
yGDuDrhzkZv08wDOn8P2sYrHO2FUduWUPYtEG6wsJMxj7CCG6TPHEMP98wlw
XGRnD4npahWZvWwUJ9zJraxyAPiyWyW4jI2MqhtTjNUc4VyT+I1CPhtZdq7j
uT3cC2WN82LrAtmoszTEykHBGXqd6I9uuLBRU19uzfBdF/DV8WsJNmWjr7Zh
zjZMV/BMz4fgjWx07cK+4rNJ+6GshM4jpNiIPy/e6qjkDhKBfbUy0wRibKkr
m796AHYccG6eFhBIwluzUG3ZIZibb5juayMQf7fFdVbzIRB9mvL1xN8EEigM
7FW9fBhGri3N31iKLckN87XxgDqXRnZGDoHy+85Epi70hNUvvpJDKQS6tLcj
RbvME5yiVQ7LxhNIamz9ypXhXuB/fXbXjwgCufmP+vUTR2BwanSTTjCBXFfc
VV8wfQSWrJcbWXGcQH7OBWMXy49Cxu7zJbkeBLL4wzxdeNIb3pr4arvuI9Cr
16V5BXo+8LympivXjkByc8VpLiM+sJ1pGzhhRaDApkWpnneOgYx3TtQTcwJF
1pnNIC8u6BJ5qrL6BHLJmDMVU/CFqTBmjPUmAvXezuq/0+8LGZG6WesYBFK7
8M5bNdkPnKwLGSVK+H9Rh7mltsdhibB4VY48ga4XPBvjrPSH0dyPDfrSBPI0
uffK66U/lBl6VQaKE+jT8PlFnfEngPHqAncvjUCVG9qznTVOwvL0PR6XZlno
W7lWuUHkSXhR9WSjw08WGvsyJVIjOAnipiFzNaMs1CUWZVjNCYCz96601X5m
oZ3T1UGjaQEwp9xrJjbIQvxwv091vwOgy0DVW9jDQi+E3VtlXCkYLzdrO9jB
QuTDvIm8/RSoqc2absPO8g3LtHCnIKpSmLMJ+7Jg7YJThyiQz4mI/PWehbb3
7KtoOUpBsIyeSyr26/oOIv4UBWvEqWMd7SzUlt66fimPAlv7Lbr2bSxk6ZbZ
dCeOgm0xzD5D7JI1p84aXaNgaBlc24DNT1zZ7ZNAwU6OYOp7Kwu5xNjz65Px
95EKQ3HYPYFvJS/dpYBGa1R+8w6fj327fF0uBW3GauPF2JVCf27xPfx+YU5d
Gna6r1TDYD4Fe24uP+2HfejwroucxxRwdEM+S2A3KykSXcUURFsIXo23sNCW
nuH+gFIK9iWdKujGVnG+an7nKQX3bUfO5WEnyLiNGJZTEDP4z7EE7EXvmGnN
FRQUrRh0CsM+HT9r7VNFgfJJCStP7E87G6fnqyn4nWRvYIP9H+0gTS4=
          "]]}, Annotation[#, "Charting`Private`Tag$248606#3"]& ]}}, {}}, {
    DisplayFunction -> Identity, 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
       None}, DisplayFunction -> Identity, DisplayFunction -> Identity, 
     Ticks -> {Automatic, Quiet[
        Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, 
     AxesOrigin -> {0, -23.025850929940457`}, FrameTicks -> {{False, Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, {False, False}},
      GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
     110, DisplayFunction -> Identity, 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "ClippingRange" -> {{{10.000005918367346`, 
        299.9999940816327}, {-22.58228458929202, -17.81755395643085}}, {{
        10.000005918367346`, 
        299.9999940816327}, {-22.58228458929202, -17.81755395643085}}}}, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, -23.025850929940457`}, 
     AxesStyle -> Directive[Medium], 
     CoordinatesToolOptions -> {"DisplayFunction" -> ({
         Part[#, 1], 
         Exp[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Part[#, 1], 
         Exp[
          Part[#, 2]]}& )}, DisplayFunction :> Identity, 
     Frame -> {{False, True}, {False, False}}, FrameLabel -> {{
        FormBox["\"Surface resistance [\[CapitalOmega]]\"", TraditionalForm], 
        FormBox["\"Resistivity [Ohm.m]\"", TraditionalForm]}, {
        FormBox["\"Temperature [K]\"", TraditionalForm], 
        FormBox[
        "\"Frequency = 400 MHz, copper various RRR\"", TraditionalForm]}}, 
     FrameStyle -> RGBColor[0, 0, 1], 
     FrameTicks -> {{False, All}, {False, False}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImagePadding -> 110, ImageSize -> 800, 
     LabelStyle -> 18, 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
       None}, PlotRange -> 
     NCache[{{0., 299.9999940816327}, {-Log[10000000000], -Log[50000000]}}, {{
       0., 299.9999940816327}, {-23.025850929940457`, -17.72753356339242}}], 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"RRR=100\"", "\"RRR=50\"", "\"RRR=20\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[Small], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[Small], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[Medium], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[Medium], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[Large], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[Large], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 18, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", "Small", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", "Medium", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", "Large", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}]}], "}"}],
            ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", "18"}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.778495378367466*^9, 3.7784959200455017`*^9, {3.77849596694841*^9, 
   3.7784959892914553`*^9}, {3.778496175943389*^9, 3.7784962557056675`*^9}, 
   3.779423555890872*^9, {3.7794236592631187`*^9, 3.779423669606594*^9}, 
   3.779423938427616*^9, 3.779423992504323*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"64361953-b928-4411-8e03-4ced322ecd2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plot3", "=", 
  RowBox[{"Overlay", "[", 
   RowBox[{"{", 
    RowBox[{"plot1", ",", "plot2"}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.77849302129068*^9, 3.77849302129068*^9}, {
  3.7784945326643486`*^9, 3.778494534437842*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"c45ea817-a8f8-4364-841e-0f2d67a4dd2b"],

Cell[BoxData[
 OverlayBox[{
  GraphicsBox[{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], Dashing[Small], 
       LineBox[CompressedData["
1:eJwV1Hk01VsbB3AkV1H3pjMYzq+Q2THkGDM9DonIFBG63MwzP5nSKA1XnShD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        "]]},
      Annotation[#, "Charting`Private`Tag$215586#1"]& ], 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], Dashing[Medium], 
       LineBox[CompressedData["
1:eJwV1Hk01VsbB3Bczep2dYY4vxTXdAyRQ+gYHkMlQ7qHopMiQzhEfiKiEupe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        "]]},
      Annotation[#, "Charting`Private`Tag$215586#2"]& ], 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], Dashing[Large], 
       LineBox[CompressedData["
1:eJwV1Hk41N8XB3CJUmq+xYxlPhFixpptxr6c0EqJbKHV2Mb+ESXqK6TIhLKE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        "]]},
      Annotation[#, "Charting`Private`Tag$215586#3"]& ]}, {}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, -9.903487552536127},
   AxesStyle->Directive[Medium],
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Part[#, 1], 
       Exp[
        Part[#, 2]]}& ), "CopiedValueFunction" -> ({
       Part[#, 1], 
       Exp[
        Part[#, 2]]}& )},
   DisplayFunction->Identity,
   Frame->{{True, False}, {True, True}},
   FrameLabel->{{
      FormBox["\"Surface resistance [\[CapitalOmega]]\"", TraditionalForm], 
      FormBox["\"Resistivity [Ohm.m]\"", TraditionalForm]}, {
      FormBox["\"Temperature [K]\"", TraditionalForm], 
      FormBox[
      "\"Frequency = 400 MHz, copper various RRR\"", TraditionalForm]}},
   FrameStyle->{
     GrayLevel[0], 
     RGBColor[1, 0, 0], 
     GrayLevel[0], 
     GrayLevel[0]},
   FrameTicks->FrontEndValueCache[{{Quiet[
        Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
       Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, 
       Charting`ScaledFrameTicks[{
        Identity, Identity}]}}, {{{{-9.903487552536127, 
         FormBox[
          TemplateBox[{"\[Times]", "\"\[Times]\"", "5.`", 
            TemplateBox[{"10", 
              RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
         0.}, {
          AbsoluteThickness[0.1]}}, {-9.210340371976182, 
         FormBox[
          TemplateBox[{"\[Times]", "\"\[Times]\"", "1.`", 
            TemplateBox[{"10", 
              RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
         0.}, {
          AbsoluteThickness[0.1]}}, {-7.600902459542082, 
         FormBox[
          TemplateBox[{"\[Times]", "\"\[Times]\"", "5.`", 
            TemplateBox[{"10", 
              RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
         0.}, {
          AbsoluteThickness[0.1]}}, {-6.907755278982137, 
         FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-5.298317366548036, 
         FormBox[
          TagBox[
           InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
           NumberForm[#, {
             DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-4.605170185988091, 
         FormBox[
          TagBox[
           InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
           NumberForm[#, {
             DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-9.721165995742174, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-9.567015315914915, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-9.433483923290392, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-9.315700887634009, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-8.517193191416238, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-8.111728083308073, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-7.824046010856292, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-7.418580902748128, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-7.264430222920869, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-7.013115794639964, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-6.214608098422191, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-5.809142990314028, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-5.521460917862246, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-5.115995809754082, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-4.961845129926823, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-4.710530701645918, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-3.912023005428146, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-3.506557897319982, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.995732273553991, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.900422093749666, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.7333680090865, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}, {{-9.903487552536127, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-9.210340371976182, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-7.600902459542082, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-6.907755278982137, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-5.298317366548036, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-4.605170185988091, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-9.721165995742174, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-9.567015315914915, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-9.433483923290392, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-9.315700887634009, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-8.517193191416238, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-8.111728083308073, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-7.824046010856292, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-7.418580902748128, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-7.264430222920869, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-7.013115794639964, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-6.214608098422191, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-5.809142990314028, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-5.521460917862246, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-5.115995809754082, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-4.961845129926823, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-4.710530701645918, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-3.912023005428146, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-3.506557897319982, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.995732273553991, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.900422093749666, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.7333680090865, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {100., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {200., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {300., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-100., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-80., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-60., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-40., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-20., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {20., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {40., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {60., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {80., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {120., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {140., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {160., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {180., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {220., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {240., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {260., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {280., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {320., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {340., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {360., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {380., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {400., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}}}],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->110,
   ImageSize->800,
   LabelStyle->18,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None},
   PlotRange->{{0., 
    299.9999940816327}, {-9.903487552536127, -4.605170185988091}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {0, 0}},
   Ticks->{Automatic, Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }], 
  TemplateBox[{GraphicsBox[{{{{}, {}, 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           Dashing[Small], 
           Thickness[Large]], 
          LineBox[CompressedData["
1:eJwV02s4lGsXB3BJJ0mFUklhMyOHmGdmHiZkOXSQaiQiRpIpOcbj3FCRIqUh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           "]]}, Annotation[#, "Charting`Private`Tag$248606#1"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           Dashing[Medium], 
           Thickness[Large]], 
          LineBox[CompressedData["
1:eJwV1Hs81NkbB3CmEsKWFCJKM0YGme/M1yWDxyXdlM0lQps1REbKV6mMbMWq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           "]]}, Annotation[#, "Charting`Private`Tag$248606#2"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           Dashing[Large], 
           Thickness[Large]], 
          LineBox[CompressedData["
1:eJwV1Hk8VOsfB3BNKSKpLJUoGmMZYs4c+9K3IRVFJCRaUDSknCJb3ZLK0lBh
ynKliygKhZTtUddSSoRcW4TmtqAR+dnKfX5/PK/zer/OOa/X83y/n+er7HHC
4QhNRESkAK//P/09+XUiInQ4WDsWXjlNovOzRukx2nR4x+QXlmNfT+gNlNlP
hy8betufYhe/oKuql9IhV1JqogR7ZuPji3Z+qtDzb3/gA2zJCqf9ncmqMDJz
STsPW9FxhvCsV4UFqzXacrEhcstAkAoDTqgtHMnEvjL0FtL/YcCbb785ydi3
wk+tVl+sBh5LEn342Pdl5IVFbDX4+dY8NAG7yfLA7do4NXjRsPMQD1sme/jX
sKU6tJD2WuexGWbX2oModbBW+SsnHNugnf1AJEMdfup1S4Rgu4qGucnMqkPD
dldeAHbGEfFykyIN4Lf96XMY+9Gv/Bu1HzRgh/OO9e7YL5J2c+0kNeGD3bFy
F2xB7c01nt6a4Nhk8JcdthaDERyjyAQlZQ1FU2zzqpd2MjZM4BEpP/Sx7ZyO
q6UHM0HatPYeC5u6XPy+qJUJ7h+dyhnYZQKOXme0FtwejnZfjv3qnEDS8wn2
r3FCHLtbLmZoeEgLIs7JCWjYv61aEkRAG9iz/oM/p0hkmXPwh9qkNihp3mR2
Ybd4hxcEeejAKWnqTCq27Q7X9e0JOvAQDLVvYL/WNIxn1+rAxbWcwijsockQ
g6lVuqBwV0khELvvqZ58SZAurOUm+9tgp9+n23nF64J0jmoIYLulrrqyKlcX
3MQbrfWwu8LHJgM6dUHorAtK2O2bH7zfZMoCzY9VbiP/I1GibprUB0cWbGUH
R/djOyjHWvGOs+DzzIugVuxm2rHSb+ksQKIl8WXYr2vp/NwFBPTGrc/8A/u5
TdpelXoCFic2XRXBvmAay2vpI2Cf81fX75M4T9qhteenCGhpuNLdi10p5aLX
p8GGP0/fFD7FLmtZJZt2lQ1Vdyft/LHPPKftsslmg9lK2Vuu2PqPxyJnKtmw
sVg/1gr7ceLbCZfvbFhhVeCviP3QObZN1oGEkgm/5fU/SXR8e6hkLZcEUems
xEJsLaNjlqcvktClrlCZjH1v7bbid8UkxJm1j3Oxs3ppifHyehDmndIjhp3q
GbpHvFcPCMfqp6wJEt2Q7qqXndADA4+cT3LYMZVGpioS+lAiyH40O06iYPlp
uomRPgR2XtH6G9up8cykX5I+CG+wo3Zjr2QHJjfvMoDDn/M3OP0g0dL+tmW9
XgbAzdSeIrEX8MiIL2EGYN1K91yFLRSMc2n3DWD45WJh0xiJ3qRQpuRiQ/DS
vvwGsKNoJ/tuVhmCOaP9vZQQz4OCt3uy2g3hPeKfE3zH9XPTaSgcNoTP0dL5
ldhHS0cLX641AvuCmkQutiX3eMRskBH4S5tfqhol0XwLV/WgjjE05U7TbUdI
NHnuVbKvlTF8CKaeK2KPMjWlgt2NwVZT9Z/hYRL1XPoyeS3WGKp0vvlEYz8z
8ml4/q8xxJ5dLF7xjURBd474MjJMICc2PG7xV5yfiBPK1aUmoLFJ9kTTFxJp
eoV0OL8xgb60bpSE/YHBs4ieMYFOK4kSFeyt+cUKw46m4Js/0Kj3Gc+PJwtf
F4mbQeFAvBwISOR/a1mE9QYz8MnaVfL7E4kaQuQNB/XNQOvbxmcV2GGmzCwZ
LzMw8bwwro89UOMQfqbKDGwk6avoQyQqen1Hy+yUORhXKIX3f8T9eJg30B5t
DgG+yawkbK/4klv+GeZgRguz2IG92uHloow35lCxBEIL+nG9O4Q9NPXNIBLZ
Qj/dh+/vwGZeQ89myDRgzPX24PrNjk5qZAIka5+M1e3A8+AcLdi3AOC2XHZO
/XsSLabJTeeXA+y9tHDcHVtOzGxWpw3ASrxGNqod510mdl5PdAto9/MvvGsl
UaCWmhjHewtoZIsWbW4m0YTbwTWuTA7wG0cMQxtINNdHpaQacKD434TGyXoS
LfK8rNBrwYHy0/HRFLbMsQeKh9w4MF/Nj/KuIxE7cFb5KI8D7t0madv+xvOO
d1OT+s6BRzzRyP5qEo1VvjWJeWwBGxbsHg0txfu7rbB/psoCji589uBzCYmM
z3uHcl9ZwPpsozd7sSM482XWHy2gRXspsakY571+k77EckuI8+kv7ygiEdnM
073KtQTD1Hb28gf4vgzYqMYpbwUZk0JYl0kikSUNUjfircCjsPWBYhzOi8Dr
yGDuDrhzkZv08wDOn8P2sYrHO2FUduWUPYtEG6wsJMxj7CCG6TPHEMP98wlw
XGRnD4npahWZvWwUJ9zJraxyAPiyWyW4jI2MqhtTjNUc4VyT+I1CPhtZdq7j
uT3cC2WN82LrAtmoszTEykHBGXqd6I9uuLBRU19uzfBdF/DV8WsJNmWjr7Zh
zjZMV/BMz4fgjWx07cK+4rNJ+6GshM4jpNiIPy/e6qjkDhKBfbUy0wRibKkr
m796AHYccG6eFhBIwluzUG3ZIZibb5juayMQf7fFdVbzIRB9mvL1xN8EEigM
7FW9fBhGri3N31iKLckN87XxgDqXRnZGDoHy+85Epi70hNUvvpJDKQS6tLcj
RbvME5yiVQ7LxhNIamz9ypXhXuB/fXbXjwgCufmP+vUTR2BwanSTTjCBXFfc
VV8wfQSWrJcbWXGcQH7OBWMXy49Cxu7zJbkeBLL4wzxdeNIb3pr4arvuI9Cr
16V5BXo+8LympivXjkByc8VpLiM+sJ1pGzhhRaDApkWpnneOgYx3TtQTcwJF
1pnNIC8u6BJ5qrL6BHLJmDMVU/CFqTBmjPUmAvXezuq/0+8LGZG6WesYBFK7
8M5bNdkPnKwLGSVK+H9Rh7mltsdhibB4VY48ga4XPBvjrPSH0dyPDfrSBPI0
uffK66U/lBl6VQaKE+jT8PlFnfEngPHqAncvjUCVG9qznTVOwvL0PR6XZlno
W7lWuUHkSXhR9WSjw08WGvsyJVIjOAnipiFzNaMs1CUWZVjNCYCz96601X5m
oZ3T1UGjaQEwp9xrJjbIQvxwv091vwOgy0DVW9jDQi+E3VtlXCkYLzdrO9jB
QuTDvIm8/RSoqc2absPO8g3LtHCnIKpSmLMJ+7Jg7YJThyiQz4mI/PWehbb3
7KtoOUpBsIyeSyr26/oOIv4UBWvEqWMd7SzUlt66fimPAlv7Lbr2bSxk6ZbZ
dCeOgm0xzD5D7JI1p84aXaNgaBlc24DNT1zZ7ZNAwU6OYOp7Kwu5xNjz65Px
95EKQ3HYPYFvJS/dpYBGa1R+8w6fj327fF0uBW3GauPF2JVCf27xPfx+YU5d
Gna6r1TDYD4Fe24uP+2HfejwroucxxRwdEM+S2A3KykSXcUURFsIXo23sNCW
nuH+gFIK9iWdKujGVnG+an7nKQX3bUfO5WEnyLiNGJZTEDP4z7EE7EXvmGnN
FRQUrRh0CsM+HT9r7VNFgfJJCStP7E87G6fnqyn4nWRvYIP9H+0gTS4=
           "]]}, Annotation[#, "Charting`Private`Tag$248606#3"]& ]}}, {}}, {
     DisplayFunction -> Identity, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None}, DisplayFunction -> Identity, DisplayFunction -> Identity, 
      Ticks -> {Automatic, Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, 
      AxesOrigin -> {0, -23.025850929940457`}, FrameTicks -> {{False, Quiet[
          Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, {
        False, False}}, GridLines -> {None, None}, DisplayFunction -> 
      Identity, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
      110, DisplayFunction -> Identity, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "ClippingRange" -> {{{10.000005918367346`, 
         299.9999940816327}, {-22.58228458929202, -17.81755395643085}}, {{
         10.000005918367346`, 
         299.9999940816327}, {-22.58228458929202, -17.81755395643085}}}}, 
      DisplayFunction -> Identity, AspectRatio -> 
      NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
      AxesLabel -> {None, None}, AxesOrigin -> {0, -23.025850929940457`}, 
      AxesStyle -> Directive[Medium], 
      CoordinatesToolOptions -> {"DisplayFunction" -> ({
          Part[#, 1], 
          Exp[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Part[#, 1], 
          Exp[
           Part[#, 2]]}& )}, DisplayFunction :> Identity, 
      Frame -> {{False, True}, {False, False}}, FrameLabel -> {{
         FormBox["\"Surface resistance [\[CapitalOmega]]\"", TraditionalForm], 
         FormBox["\"Resistivity [Ohm.m]\"", TraditionalForm]}, {
         FormBox["\"Temperature [K]\"", TraditionalForm], 
         FormBox[
         "\"Frequency = 400 MHz, copper various RRR\"", TraditionalForm]}}, 
      FrameStyle -> RGBColor[0, 0, 1], 
      FrameTicks -> {{False, All}, {False, False}}, GridLines -> {None, None},
       GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImagePadding -> 110, ImageSize -> 800, 
      LabelStyle -> 18, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None}, PlotRange -> 
      NCache[{{0., 
         299.9999940816327}, {-Log[10000000000], -Log[50000000]}}, {{0., 
        299.9999940816327}, {-23.025850929940457`, -17.72753356339242}}], 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}],FormBox[
     FormBox[
      TemplateBox[{"\"RRR=100\"", "\"RRR=50\"", "\"RRR=20\""}, "LineLegend", 
       DisplayFunction -> (FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[Small], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[Small], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[Medium], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[Medium], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[Large], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[Large], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #3}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontSize -> 18, FontFamily -> "Arial"}, Background -> Automatic, 
          StripOnInput -> False], TraditionalForm]& ), 
       InterpretationFunction :> (RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Dashing", "[", "Small", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Dashing", "[", "Medium", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Dashing", "[", "Large", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}]}], 
              "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", "18"}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
       Editable -> True], TraditionalForm], TraditionalForm]},
   "Legended",
   DisplayFunction->(GridBox[{{
       TagBox[
        ItemBox[
         PaneBox[
          TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
          BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
        "SkipImageSizeLevel"], 
       ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
     GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
     AutoDelete -> False, GridBoxItemSize -> Automatic, 
     BaselinePosition -> {1, 1}]& ),
   Editable->True,
   InterpretationFunction->(RowBox[{"Legended", "[", 
      RowBox[{#, ",", 
        RowBox[{"Placed", "[", 
          RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]}]], "Output",
 CellChangeTimes->{3.778494887160982*^9, 3.7784959258452797`*^9, 
  3.7784959964324102`*^9, 3.7784960360683165`*^9, 3.7784962023970203`*^9, 
  3.7784962384915495`*^9, 3.778496277478388*^9, 3.779423560047011*^9, 
  3.779423688231098*^9, 3.779423741292186*^9, 3.7794240007384834`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"714d2bb2-b967-4556-b0ad-8bc0907bd856"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<Rs_rho_vs_T.png\>\"", ",", "plot3"}], "]"}]], "Input",
 CellChangeTimes->{{3.778496039793741*^9, 3.7784960600162177`*^9}, {
  3.778496126676605*^9, 3.7784961271779513`*^9}, {3.7784963042107153`*^9, 
  3.778496321826272*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"6da8f9bd-675e-4660-875b-abef2cc39e43"],

Cell[BoxData["\<\"Rs_rho_vs_T.png\"\>"], "Output",
 CellChangeTimes->{3.7784960614355507`*^9, 3.778496128797807*^9, 
  3.7784962833784294`*^9, 3.778496326469797*^9, 3.7794240586588383`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"1622f2f1-aab7-4dfd-9918-5b0300fc1697"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ImageCompose", "[", 
  RowBox[{"plot1", ",", "plot2"}], "]"}]], "Input",
 CellLabel->
  "In[161]:=",ExpressionUUID->"a3f0607d-6623-45d6-badc-f4992b2b3d12"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3Tuu5MiCHuCjhyFgjBYgoM0G5Izbbo1HtSejZIwgoN0Z6Gog5wqYEiDI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    "], {{0, 447}, {600, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag[
   "Byte", ColorSpace -> "RGB", Interleaving -> True, Magnification -> 
    Automatic],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->600,
  ImageSizeRaw->{600, 447},
  PlotRange->{{0, 600}, {0, 447}}]], "Output",
 CellChangeTimes->{3.7784948018981733`*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"148ef0b1-3cd7-48c4-bbe8-bc59962b602f"]
}, Open  ]]
},
WindowSize->{1278, 1348},
WindowMargins->{{-7, Automatic}, {Automatic, 0}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 23292, 551, 1644, "Input",ExpressionUUID->"d787fa14-279f-4073-a472-fd9ad03a7060"],
Cell[CellGroupData[{
Cell[23862, 575, 1995, 46, 276, "Input",ExpressionUUID->"3947c7ba-59bf-44ed-8f90-b3264760743d"],
Cell[25860, 623, 506, 11, 30, "Message",ExpressionUUID->"eb8d4d4f-4d59-4f30-a111-4f55ce898b78"],
Cell[26369, 636, 1045, 14, 32, "Output",ExpressionUUID->"b9c219b6-e047-4a4d-8f1b-a81cedb22982"],
Cell[27417, 652, 506, 11, 30, "Message",ExpressionUUID->"2398533a-7854-48c4-ad07-8e90589ebd5a"],
Cell[27926, 665, 1044, 14, 32, "Output",ExpressionUUID->"ee4c6e5f-78ca-4e3c-8221-044f4ec4f26b"],
Cell[28973, 681, 1141, 16, 32, "Output",ExpressionUUID->"ff0db8f6-cbdb-4269-b7c5-d2bf063e41ef"],
Cell[30117, 699, 1140, 16, 32, "Output",ExpressionUUID->"174662ce-c15d-47f3-a73a-b37f66589afa"],
Cell[31260, 717, 1141, 16, 32, "Output",ExpressionUUID->"b7a2714c-6aed-45c0-a12b-4ca4f1123b6f"],
Cell[32404, 735, 1141, 16, 32, "Output",ExpressionUUID->"ced45fd1-8a94-4216-83c3-825a06c371a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33582, 756, 3923, 85, 143, "Input",ExpressionUUID->"47de8bd6-d444-4812-9e55-4da52474aab6"],
Cell[37508, 843, 888, 17, 23, "Message",ExpressionUUID->"1264c653-d389-4449-8cce-b767ff3f46ff"],
Cell[38399, 862, 888, 17, 23, "Message",ExpressionUUID->"71509cb8-8c81-4937-b65e-4f06a9e37dcd"],
Cell[39290, 881, 888, 17, 23, "Message",ExpressionUUID->"8f053d7e-dd31-4d24-a4f0-79dfad27148c"],
Cell[40181, 900, 855, 16, 21, "Message",ExpressionUUID->"521b4c3e-6f72-4622-a12f-0b3d9cf99b35"],
Cell[41039, 918, 27809, 541, 595, "Output",ExpressionUUID->"6dd632ae-2308-4dcc-87c7-2634750a0a3f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68885, 1464, 3665, 84, 124, "Input",ExpressionUUID->"cfcdc9e3-cc98-4bc0-9c37-b468ed805660"],
Cell[72553, 1550, 728, 15, 23, "Message",ExpressionUUID->"dc7aebb7-9650-40db-892e-f904120050c8"],
Cell[73284, 1567, 728, 15, 23, "Message",ExpressionUUID->"debbb077-96cd-4665-b62d-ded7ab9613c1"],
Cell[74015, 1584, 728, 15, 23, "Message",ExpressionUUID->"bb4daa31-e909-40f3-b563-18403d0adf00"],
Cell[74746, 1601, 695, 14, 21, "Message",ExpressionUUID->"c13f521f-8cfb-4818-b460-f96da8b5137c"],
Cell[75444, 1617, 28109, 545, 597, "Output",ExpressionUUID->"64361953-b928-4411-8e03-4ced322ecd2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103590, 2167, 338, 7, 28, "Input",ExpressionUUID->"c45ea817-a8f8-4364-841e-0f2d67a4dd2b"],
Cell[103931, 2176, 55373, 1073, 597, "Output",ExpressionUUID->"714d2bb2-b967-4556-b0ad-8bc0907bd856"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159341, 3254, 357, 6, 28, "Input",ExpressionUUID->"6da8f9bd-675e-4660-875b-abef2cc39e43"],
Cell[159701, 3262, 268, 3, 89, "Output",ExpressionUUID->"1622f2f1-aab7-4dfd-9918-5b0300fc1697"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160006, 3270, 179, 4, 28, "Input",ExpressionUUID->"a3f0607d-6623-45d6-badc-f4992b2b3d12"],
Cell[160188, 3276, 14685, 248, 464, "Output",ExpressionUUID->"148ef0b1-3cd7-48c4-bbe8-bc59962b602f"]
}, Open  ]]
}
]
*)


